The Configurable SAT Solver Challenge (CSSC)

It is well known that different solution strategies work well for different types of instances of hard combinatorial problems. As a consequence, most solvers for the propositional satisfiability problem (SAT) expose parameters that allow them to be customized to a particular family of instances. In the international SAT competition series, these parameters are ignored: solvers are run using a single default parameter setting (supplied by the authors) for all benchmark instances in a given track. While this competition format rewards solvers with robust default settings, it does not reflect the situation faced by a practitioner who only cares about performance on one particular application and can invest some time into tuning solver parameters for this application. The new Configurable SAT Solver Competition (CSSC) compares solvers in this latter setting, scoring each solver by the performance it achieved after a fully automated configuration step. This article describes the CSSC in more detail, and reports the results obtained in its two instantiations so far, CSSC 2013 and 2014.

==> raw_data/heatmaps/export_fig/eps2pdf.m <==
%EPS2PDF  Convert an eps file to pdf format using ghostscript
%
% Examples:
%   eps2pdf source dest
%
% This function converts an eps file to pdf format. If the output pdf file
% already exists, the eps file is appended as a new page on the end of the
% eps file.
%
% This function requires that you have ghostscript installed on your
% system. Ghostscript can be downloaded from: http://www.ghostscript.com
%
%IN:
%   source - filename of the source eps file to convert. The filename is
%            assumed to already have the extension ".eps".
%   dest - filename of the destination pdf file. The filename is assumed to
%          already have the extension ".pdf".

% Copyright (C) Oliver Woodford 2009

% Suggestion of appending pdf files provided by Matt C at:
% http://www.mathworks.com/matlabcentral/fileexchange/23629

% $Id: eps2pdf.m,v 1.1 2010/10/27 18:14:35 hutter Exp $

function eps2pdf(source, dest)
% Check if the output file exists
if exist(dest, 'file') == 2
    % File exists, so append current figure to the end
    tmp_nam = tempname;
    % Copy the file
    copyfile(dest, tmp_nam);
    % Construct the options string for ghostscript
    options = ['-q -dNOPAUSE -dBATCH -dEPSCrop -sDEVICE=pdfwrite -dPDFSETTINGS=/prepress -sOutputFile="' dest '" "' tmp_nam '" "' source '"'];
    try
        % Convert to pdf using ghostscript
        ghostscript(options);
    catch
        % Delete the intermediate file
        delete(tmp_nam);
        rethrow(lasterror);
    end
    % Delete the intermediate file
    delete(tmp_nam);
else
    % File doesn't exist
    % Construct the options string for ghostscript
    options = ['-q -dNOPAUSE -dBATCH -dEPSCrop -sDEVICE=pdfwrite -dPDFSETTINGS=/prepress -sOutputFile="' dest '" "' source '"'];
    % Convert to pdf using ghostscript
    ghostscript(options);
end
return



==> raw_data/heatmaps/export_fig/export_fig.m <==
%EXPORT_FIG  Exports figures suitable for publication
%
% Examples:
%   im = export_fig
%   [im alpha] = export_fig
%   export_fig filename
%   export_fig filename -format1 -format2
%   export_fig(..., handle)
%
% This function saves a figure or single axes to one or more vector and/or
% bitmap file formats, and/or outputs a rasterized version to the
% workspace, with the following properties:
%   - Figure/axes reproduced as it appears on screen
%   - Cropped borders
%   - Embedded fonts (vector formats)
%   - Improved line and grid line styles (vector formats)
%   - Anti-aliased graphics (bitmap formats)
%   - Transparent background supported (pdf, eps, png)
%   - Semi-transparent patch objects supported (png only)
%   - Append to file (pdf only)
%   - No options to be set
%   - Vector formats: pdf, eps
%   - Bitmap formats: png, tif, jpg, bmp, export to workspace 
%   
% This function is especially suited to exporting figures for use in
% publications and presentations, because of the high quality and
% portability of media produced.
%
% Note that the background color and figure dimensions are reproduced
% (the latter approximately, and ignoring cropping) in the output file. For
% transparent background (and semi-transparent patch objects), set the
% figure (and axes) 'Color' property to 'none'; pdf, eps and png are the
% only file formats to support a transparent background, whilst the png
% format alone supports transparency of patch objects. 
%
% When exporting to vector format (pdf & eps), this function requires that
% ghostscript is installed on your system. You can download this from:
%   http://www.ghostscript.com
% When exporting to eps it additionally requires pdftops, from the Xpdf
% suite of functions. You can download this from:
%   http://www.foolabs.com/xpdf
%
%IN:
%   filename - string containing the name (optionally including full or
%              relative path) of the file the figure is to be saved as. If
%              a path is not specified, the figure is saved in the current
%              directory. If no name and no output arguments are specified,
%              the default name, 'export_fig_out', is used. If neither a
%              file extension nor a format are specified, a ".png" is added
%              and the figure saved in that format. If the file already
%              exists, it is overwritten, except for pdf files, for which
%              the figure is appended as a new page.
%   -format1, -format2, etc. - strings containing the extensions of the
%                              file formats the figure is to be saved as.
%                              Valid options are: '-pdf', '-eps', '-png',
%                              '-tif', '-jpg' and '-bmp'. All combinations
%                              of formats are valid.
%   handle - The handle of the figure or axes to be saved. Default: gcf.
%
%OUT:
%   im - MxNxC uint8 image array of the figure.
%   alpha - MxN single array of alphamatte values in range [0,1], for the
%           case when the background is transparent.

% Copyright (C) Oliver Woodford 2008-2009

% The idea of using ghostscript is inspired by Peder Axensten's SAVEFIG
% (fex id: 10889) which is itself inspired by EPS2PDF (fex id: 5782).
% The idea for using pdftops came from the MATLAB newsgroup (id: 168171).
% The idea of editing the EPS file to change line styles comes from Jiro
% Doke's FIXPSLINESTYLE (fex id: 17928).
% The idea of changing dash length with line width came from comments on
% fex id: 5743, but the implementation is mine :)
% The idea of anti-aliasing bitmaps came from Anders Brun's MYAA (fex id:
% 20979).
% The idea of appending figures in pdfs came from Matt C in comments on the
% FEX (id: 23629)

% $Id: export_fig.m,v 1.1 2010/10/27 18:14:35 hutter Exp $

function [im alpha] = export_fig(varargin)
% Parse the input arguments
[name fig formats] = parse_args(nargout, varargin{:});
% Isolate the subplot, if it is one
cls = false;
if strcmp(get(fig, 'Type'), 'axes')
    % Given a handle of a single set of axes
    fig = isolate_subplot(fig);
    cls = true;
else
    old_mode = get(gcf, 'InvertHardcopy');
end
% Set to print exactly what is there
set(fig, 'InvertHardcopy', 'off');
% Do the bitmap formats first
if isbitmap(formats)
    tcol = get(gcf, 'Color');
    if isequal(tcol, 'none') && (formats.png || formats.alpha)
        % Get out an alpha channel
        % Set the background colour to black
        set(fig, 'Color', 'k');
        % Print large version to array
        B = print2array(fig, 4);
        % Downscale the image
        B = quarter_size(single(B), 0);
        % Set background to white
        set(fig, 'Color', 'w');
        % Print large version to array
        A = print2array(fig, 4);
        % Downscale the image
        A = quarter_size(single(A), 255);
        % Set the background colour back to normal
        set(fig, 'Color', 'none');
        % Compute the alpha map
        alpha = sum(B - A, 3) / (255*3) + 1;
        A = alpha;
        A(A==0) = 1;
        A = uint8(B ./ A(:,:,[1 1 1]));
        clear B
        % Crop the background
        [alpha v] = crop_background(alpha, 0);
        A = A(v(1):v(2),v(3):v(4),:);
        if formats.png
            % Save the png
            imwrite(A, [name '.png'], 'Alpha', alpha);
            % Clear the png bit
            formats.png = false;
        end
        if formats.alpha
            % Store the image
            im = A;
            % Clear the alpha bit
            formats.alpha = false;
        end
        % Get the non-alpha image
        if isbitmap(formats)
            alph = repmat(alpha, [1 1 size(A, 3)]);
            A = uint8(single(A) .* alph + 255 * (1 - alph));
            clear alph
        end
        if formats.im
            % Store the new image
            im = A;
        end
    else
        % Print large version to array
        if isequal(tcol, 'none')
            set(fig, 'Color', 'w');
            A = print2array(fig, 4);
            set(fig, 'Color', 'none');
            tcol = 255;
        else
            A = print2array(fig, 4);
            tcol = tcol * 255;
            if ~isequal(tcol, round(tcol))
                tcol = squeeze(A(1,1,:));
            end
        end
        % Crop the background
        A = crop_background(A, tcol);
        % Downscale the image
        A = quarter_size(A, tcol);
        % Outputs
        if formats.im
            im = A;
        end
        if formats.alpha
            im = A;
            alpha = zeros(size(A, 1), size(A, 2), 'single');
        end
    end
    % Save the images
    for a = {'png', 'tif', 'bmp'}
        if formats.(a{1})
            imwrite(A, [name '.' a{1}]);
        end
    end
    % Save jpeg with higher quality than default
    if formats.jpg
        imwrite(A, [name '.jpg'], 'Quality', 95);
    end
end
% Now do the vector formats first
if isvector(formats)
    % Generate some filenames
    tmp_nam = [tempname '.eps'];
    if formats.pdf
        pdf_nam = [name '.pdf'];
    else
        pdf_nam = [tempname '.pdf'];
    end
    try
        % Generate an eps
        print2eps(tmp_nam, fig);
        % Generate a pdf
        eps2pdf(tmp_nam, pdf_nam);
    catch
        % Delete the eps
        delete(tmp_nam);
        rethrow(lasterror);
    end
    % Delete the eps
    delete(tmp_nam);
    if formats.eps
        try
            % Generate an eps from the pdf
            pdf2eps(pdf_nam, [name '.eps']);
        catch
            if ~formats.pdf
                % Delete the pdf
                delete(pdf_nam);
            end
            rethrow(lasterror);
        end
        if ~formats.pdf
            % Delete the pdf
            delete(pdf_nam);
        end
    end
end
if cls
    % Close the created figure
    close(fig);
else
    % Reset the hardcopy mode
    set(fig, 'InvertHardcopy', old_mode);
end
return

function [name fig formats] = parse_args(nout, varargin)
% Parse the input arguments
% Set the defaults
name = 'export_fig_out';
formats = struct('pdf', false, 'eps', false, 'png', false, 'tif', false, 'jpg', false, 'bmp', false, 'im', nout == 1, 'alpha', nout == 2);
fig = get(0, 'CurrentFigure');

% Go through the other arguments
for a = 1:nargin-1
    if ishandle(varargin{a})
        fig = varargin{a};
    elseif ischar(varargin{a})
        if numel(varargin{a}) == 4 && varargin{a}(1) == '-' && any(strcmpi(varargin{a}(2:4), {'pdf', 'eps', 'png', 'tif', 'jpg', 'bmp'}))
            formats.(lower(varargin{a}(2:4))) = true;
        else
            name = varargin{a};
            if numel(name) > 3 && name(end-3) == '.' && any(strcmpi(name(end-2:end), {'pdf', 'eps', 'png', 'tif', 'jpg', 'bmp'}))
                formats.(lower(name(end-2:end))) = true;
                name = name(1:end-4);
            end
        end
    end
end

% Set the default format
if ~isvector(formats) && ~isbitmap(formats)
    formats.png = true;
end
return

function fh = isolate_subplot(ah, vis)
% Isolate the axes in a figure on their own
% Tag the axes so we can find them in the copy
old_tag = get(ah, 'Tag');
set(ah, 'Tag', 'AxesToCopy');
% Create a new figure exactly the same as the old one
fh = copyfig(get(ah, 'Parent')); %copyobj(get(ah, 'Parent'), 0);
if nargin < 2 || ~vis
    set(fh, 'Visible', 'off');
end
% Reset the axes tag
set(ah, 'Tag', old_tag);
% Get all the axes
axs = findobj(get(fh, 'Children'), 'Type', 'axes');
% Find the axes to save
ah = findobj(axs, 'Tag', 'AxesToCopy');
if numel(ah) ~= 1
    close(fh);
    error('Too many axes found');
end
I = true(size(axs));
I(axs==ah) = false;
% Set the axes tag to what it should be
set(ah, 'Tag', old_tag);
% Keep any legends which overlap the subplot
ax_pos = get(ah, 'OuterPosition');
ax_pos(3:4) = ax_pos(3:4) + ax_pos(1:2);
for ah = findobj(axs, 'Tag', 'legend')'
    leg_pos = get(ah, 'OuterPosition');
    leg_pos(3:4) = leg_pos(3:4) + leg_pos(1:2);
    % Overlap test
    if leg_pos(1) < ax_pos(3) && leg_pos(2) < ax_pos(4) &&...
       leg_pos(3) > ax_pos(1) && leg_pos(4) > ax_pos(2)
        I(axs==ah) = false;
    end
end
% Delete all axes except for the input axes and associated items
delete(axs(I));
return

function fh = copyfig(fh)
% Is there a legend?
if numel(findobj(get(fh, 'Children'), 'Type', 'axes', 'Tag', 'legend'))
    % copyobj will change the figure, so save and then load it instead
    tmp_nam = [tempname '.fig'];
    hgsave(fh, tmp_nam);
    fh = hgload(tmp_nam);
    delete(tmp_nam);
else
    % Safe to copy using copyobj
    fh = copyobj(fh, 0);
end
return

function A = quarter_size(A, padval)
% Downsample an image by a factor of 4
try
    % Faster, but requires image processing toolbox
    A = imresize(A, 1/4, 'bilinear');
catch
    % No image processing toolbox - resize manually
    % Lowpass filter - use Gaussian (sigma: 1.7) as is separable, so faster
    filt = single([0.0148395 0.0498173 0.118323 0.198829 0.236384 0.198829 0.118323 0.0498173 0.0148395]);
    if numel(padval) == 3 && padval(1) == padval(2) && padval(2) == padval(3)
        padval = padval(1);
    end
    if numel(padval) == 1
        B = repmat(single(padval), [size(A, 1) size(A, 2)] + 8);
    end
    for a = 1:size(A, 3)
        if numel(padval) == 3
            B = repmat(single(padval(a)), [size(A, 1) size(A, 2)] + 8);
        end
        B(5:end-4,5:end-4) = A(:,:,a);
        A(:,:,a) = conv2(filt, filt', B, 'valid');
    end
    clear B
    % Subsample
    A = A(2:4:end,2:4:end,:);
end
% Check if the image is greyscale
if size(A, 3) == 3 && ...
        all(reshape(A(:,:,1) == A(:,:,2), [], 1)) && ...
        all(reshape(A(:,:,2) == A(:,:,3), [], 1))
    A = A(:,:,1); % Save only one channel for 8-bit output
end
return

function [A v] = crop_background(A, bcol)
% Map the foreground pixels
M = A(:,:,1) ~= bcol(1);
for a = 2:size(A, 3)
    M = M | A(:,:,a) ~= bcol(min(a, end));
end
% Crop the background
N = any(M, 1);
M = any(M, 2);
v = [find(M, 1) find(M, 1, 'last') find(N, 1) find(N, 1, 'last')];
A = A(v(1):v(2),v(3):v(4),:);
return

function b = isvector(formats)
b = formats.pdf || formats.eps;
return

function b = isbitmap(formats)
b = formats.png || formats.tif || formats.jpg || formats.bmp || formats.im || formats.alpha;
return

==> raw_data/heatmaps/export_fig/fix_lines.m <==
function fix_lines(fname, fname2)
%FIX_LINES  Improves the line style of eps files generated by print
%
% Examples:
%   fix_lines fname
%   fix_lines fname fname2
%
% This function improves the style of lines in eps files generated by
% MATLAB's print function, making them more similar to those seen on
% screen. Grid lines are also changed from a dashed style to a dotted
% style, for greater differentiation from dashed lines.
%
% IN:
%   fname - Name or path of source eps file.
%   fname2 - Name or path of destination eps file. Default: same as fname.

% $Id: fix_lines.m,v 1.1 2010/10/27 18:14:35 hutter Exp $
% Copyright: Oliver Woodford, 2008-2009

% The idea of editing the EPS file to change line styles comes from Jiro
% Doke's FIXPSLINESTYLE (fex id: 17928)
% The idea of changing dash length with line width came from comments on
% fex id: 5743, but the implementation is mine :)

% Read in the file
fh = fopen(fname, 'rt');
try
    fstrm = fread(fh, '*char')';
catch
    fclose(fh);
    rethrow(lasterror);
end
fclose(fh);

% Make sure all line width commands come before the line style definitions,
% so that dash lengths can be based on the correct widths
% Find all line style sections
ind = [regexp(fstrm, '[\n\r]SO[\n\r]'),... % This needs to be here even though it doesn't have dots/dashes!
       regexp(fstrm, '[\n\r]DO[\n\r]'),...
       regexp(fstrm, '[\n\r]DA[\n\r]'),...
       regexp(fstrm, '[\n\r]DD[\n\r]')];
ind = sort(ind);
% Find line width commands
[ind2 ind3] = regexp(fstrm, '[\n\r]\d* w[\n\r]', 'start', 'end');
% Go through each line style section and swap with any line width commands
% near by
b = 1;
m = numel(ind);
n = numel(ind2);
for a = 1:m
    % Go forwards width commands until we pass the current line style
    while b <= n && ind2(b) < ind(a)
        b = b + 1;
    end
    if b > n
        % No more width commands
        break;
    end
    % Check we haven't gone past another line style (including SO!)
    if a < m && ind2(b) > ind(a+1)
        continue;
    end
    % Are the commands close enough to be confident we can swap them?
    if (ind2(b) - ind(a)) > 8
        continue;
    end
    % Move the line style command below the line width command
    fstrm(ind(a)+1:ind3(b)) = [fstrm(ind(a)+4:ind3(b)) fstrm(ind(a)+1:ind(a)+3)];
    b = b + 1;
end

% Find any grid line definitions and change to GR format
% Find the DO sections again as they may have moved
ind = int32(regexp(fstrm, '[\n\r]DO[\n\r]'));
if ~isempty(ind)
    % Find all occurrences of what are believed to be axes and grid lines
    ind2 = int32(regexp(fstrm, '[\n\r] *\d* *\d* *mt *\d* *\d* *L[\n\r]'));
    if ~isempty(ind2)
        % Now see which DO sections come just before axes and grid lines
        ind2 = repmat(ind2', [1 numel(ind)]) - repmat(ind, [numel(ind2) 1]);
        ind2 = any(ind2 > 0 & ind2 < 12); % 12 chars seems about right
        ind = ind(ind2);
        % Change any regions we believe to be grid lines to GR
        fstrm(ind+1) = 'G';
        fstrm(ind+2) = 'R';
    end
end

% Isolate line style definition section
first_sec = findstr(fstrm, '% line types:');
[second_sec remaining] = strtok(fstrm(first_sec+1:end), '/');
[dummy remaining] = strtok(remaining, '%');

% Define the new styles, including the new GR format
% Dot and dash lengths have two parts: a constant amount plus a line width
% variable amount. The constant amount comes after dpi2point, and the
% variable amount comes after currentlinewidth. If you want to change
% dot/dash lengths for a one particular line style only, edit the numbers
% in the /DO (dotted lines), /DA (dashed lines), /DD (dot dash lines) and
% /GR (grid lines) lines for the style you want to change.
new_style = {'/dom { dpi2point 1 currentlinewidth 0.08 mul add mul mul } bdef',... % Dot length macro based on line width
             '/dam { dpi2point 2 currentlinewidth 0.04 mul add mul mul } bdef',... % Dash length macro based on line width
             '/SO { [] 0 setdash 0 setlinecap } bdef',... % Solid lines
             '/DO { [1 dom 1.2 dom] 0 setdash 0 setlinecap } bdef',... % Dotted lines
             '/DA { [4 dam 1.5 dam] 0 setdash 0 setlinecap } bdef',... % Dashed lines
             '/DD { [1 dom 1.2 dom 4 dam 1.2 dom] 0 setdash 0 setlinecap } bdef',... % Dot dash lines
             '/GR { [0 dpi2point mul 4 dpi2point mul] 0 setdash 1 setlinecap } bdef'}; % Grid lines - dot spacing remains constant
new_style = sprintf('%s\r', new_style{:});

if nargin < 2
    % Overwrite the input file
    fname2 = fname;
end

% Save the file with the section replaced
fh = fopen(fname2, 'wt');
try
    fprintf(fh, '%s%s%s%s', fstrm(1:first_sec), second_sec, new_style, remaining);
catch
    fclose(fh);
    rethrow(lasterror);
end
fclose(fh);
return

==> raw_data/heatmaps/export_fig/pdf2eps.m <==
%PDF2EPS  Convert a pdf file to eps format using pdftops
%
% Examples:
%   pdf2eps source dest
%
% This function converts a pdf file to eps format.
%
% This function requires that you have pdftops, from the Xpdf suite of
% functions, installed on your system. This can be downloaded from:
% http://www.foolabs.com/xpdf  
%
%IN:
%   source - filename of the source pdf file to convert. The filename is
%            assumed to already have the extension ".pdf".
%   dest - filename of the destination eps file. The filename is assumed to
%          already have the extension ".eps".

% Copyright (C) Oliver Woodford 2009

% $Id: pdf2eps.m,v 1.1 2010/10/27 18:14:35 hutter Exp $

function pdf2eps(source, dest)
% Construct the options string for pdftops
options = ['-q -paper match -pagecrop -eps -level2 "' source '" "' dest '"'];
% Convert to eps using pdftops
pdftops(options);
% Fix the DSC error created by pdftops
fid = fopen(dest, 'r+');
if fid == -1
    % Cannot open the file
    return
end
fgetl(fid); % Get the first line
str = fgetl(fid); % Get the second line
if strcmp(str(1:min(13, end)), '% Produced by')
    fseek(fid, -numel(str)-1, 'cof');
    fwrite(fid, '%'); % Turn ' ' into '%'
end
fclose(fid);
return



==> raw_data/heatmaps/export_fig/print2array.m <==
%PRINT2ARRAY  Exports a figure to an image array
%
% Examples:
%   A = print2array
%   A = print2array(figure_handle)
%   A = print2array(figure_handle, resolution)
%
% This function outputs a bitmap image of the given figure, at the desired
% resolution.
%
% IN:
%   figure_handle - The handle of the figure to be exported. Default: gcf.
%   resolution - Resolution of the output, as a factor of screen
%                resolution. Default: 1.
%
% OUT:
%   A - MxNx3 uint8 image of the figure.

% $Id: print2array.m,v 1.1 2010/10/27 18:14:35 hutter Exp $
% Copyright (C) Oliver Woodford 2008-2009

function A = print2array(fig, res)
% Generate default input arguments, if needed
if nargin < 2
    res = 1;
    if nargin < 1
        fig = gcf;
    end
end
% Generate temporary file name
tmp_nam = [tempname '.tif'];
% Set paper size
old_mode = get(fig, 'PaperPositionMode');
set(fig, 'PaperPositionMode', 'auto');
% Print to tiff file
print(fig, '-opengl', ['-r' num2str(get(0, 'ScreenPixelsPerInch')*res)], '-dtiff', tmp_nam);
% Reset paper size
set(fig, 'PaperPositionMode', old_mode);
% Read in the printed file
A = imread(tmp_nam);
% Delete the file
delete(tmp_nam);
return

==> raw_data/heatmaps/export_fig/print2eps.m <==
%PRINT2EPS  Prints figures to eps with improved line styles
%
% Examples:
%   print2eps filename
%   print2eps(filename, fig_handle)
%
% This function saves a figure as an eps file, and improves the line style,
% making dashed lines more like those on screen and giving grid lines their
% own dotted style.
%
%IN:
%   filename - string containing the name (optionally including full or
%              relative path) of the file the figure is to be saved as. A
%              ".eps" extension is added if not there already. If a path is
%              not specified, the figure is saved in the current directory.
%   fig_handle - The handle of the figure to be saved. Default: gcf.

% Copyright (C) Oliver Woodford 2008-2009

% The idea of editing the EPS file to change line styles comes from Jiro
% Doke's FIXPSLINESTYLE (fex id: 17928)
% The idea of changing dash length with line width came from comments on
% fex id: 5743, but the implementation is mine :)

% $Id: print2eps.m,v 1.1 2010/10/27 18:14:35 hutter Exp $

function print2eps(name, fig)
if nargin < 2
    fig = gcf;
end
% Construct the filename
if numel(name) < 5 || ~strcmpi(name(end-3:end), '.eps')
    name = [name '.eps']; % Add the missing extension
end
% Set paper size
old_mode = get(fig, 'PaperPositionMode');
set(fig, 'PaperPositionMode', 'auto');
% Print to eps file
print(fig, '-depsc2', '-painters', '-r864', name);
% Reset paper size
set(fig, 'PaperPositionMode', old_mode);
% Fix the line styles
fix_lines(name);
return


==> raw_data/heatmaps/export_fig/private/ghostscript.m <==
function varargout = ghostscript(cmd)
%GHOSTSCRIPT  Calls a local GhostScript executable with the input command
%
% Example:
%   [status result] = ghostscript(cmd)
%
% Attempts to locate a ghostscript executable, finally asking the user to
% specify the directory ghostcript was installed into. The resulting path
% is stored for future reference.
% 
% Once found, the executable is called with the input command string.
%
% This function requires that you have Ghostscript installed on your
% system. You can download this from: http://www.ghostscript.com
%
% IN:
%   cmd - Command string to be passed into ghostscript.
%
% OUT:
%   status - 0 iff command ran without problem.
%   result - Output from ghostscript.

% $Id: ghostscript.m,v 1.1 2010/10/27 18:14:35 hutter Exp $
% Copyright: Oliver Woodford, 2009

% Call ghostscript
[varargout{1:nargout}] = system(sprintf('"%s" %s', gs_path, cmd));
return

function path = gs_path
% Return a valid path
% Start with the currently set path
path = current_gs_path;
% Check the path works
if check_gs_path(path)
    return
end
% Check whether the binary is on the path
if ispc
    bin = 'gswin32c.exe';
else
    bin = 'gs';
end
if check_store_gs_path(bin)
    path = bin;
    return
end
% Search the obvious places
if ispc
    default_location = 'C:\Program Files\gs\';
    executable = '\bin\gswin32c.exe';
    dir_list = dir(default_location);
    ver_num = 0;
    % If there are multiple versions, use the newest
    for a = 1:numel(dir_list)
        ver_num2 = sscanf(dir_list(a).name, 'gs%g');
        if ~isempty(ver_num2) && ver_num2 > ver_num
            path2 = [default_location dir_list(a).name executable];
            if exist(path2, 'file') == 2
                path = path2;
                ver_num = ver_num2;
            end
        end
    end
else
    path = '/usr/local/bin/gs';
end
if check_store_gs_path(path)
    return
end
% Ask the user to enter the path
while 1
    base = uigetdir('/', 'Ghostcript not found. Please select ghostscript installation directory.');
    if isequal(base, 0)
        % User hit cancel or closed window
        break;
    end
    base = [base filesep];
    bin_dir = {'', ['bin' filesep], ['lib' filesep]};
    for a = 1:numel(bin_dir)
        path = [base bin_dir{a} bin];
        if exist(path, 'file') == 2
            break;
        end
    end
    if check_store_gs_path(path)
        return
    end
end
error('Ghostscript not found.');

function good = check_store_gs_path(path)
% Check the path is valid
good = check_gs_path(path);
if ~good
    return
end
% Update the current default path to the path found
fname = which(mfilename);
% Read in the file
fh = fopen(fname, 'rt');
fstrm = fread(fh, '*char')';
fclose(fh);
% Find the path
first_sec = regexp(fstrm, '[\n\r]*function path = current_gs_path[\n\r]*path = ''', 'end', 'once');
second_sec = first_sec + regexp(fstrm(first_sec+1:end), ''';[\n\r]*return', 'once');
if isempty(first_sec) || isempty(second_sec)
    warning('Path to ghostscript installation could not be saved. Enter it manually in ghostscript.m.');
    return
end
% Save the file with the path replaced
fh = fopen(fname, 'wt');
fprintf(fh, '%s%s%s', fstrm(1:first_sec), path, fstrm(second_sec:end));
fclose(fh);
return

function good = check_gs_path(path)
% Check the path is valid
[good message] = system(sprintf('"%s" -h', path));
good = good == 0;
return

function path = current_gs_path
path = 'gs';
return

==> raw_data/heatmaps/export_fig/private/pdftops.m <==
function varargout = pdftops(cmd)
%PDFTOPS  Calls a local pdftops executable with the input command
%
% Example:
%   [status result] = pdftops(cmd)
%
% Attempts to locate a pdftops executable, finally asking the user to
% specify the directory pdftops was installed into. The resulting path is
% stored for future reference.
% 
% Once found, the executable is called with the input command string.
%
% This function requires that you have pdftops (from the Xpdf package)
% installed on your system. You can download this from:
% http://www.foolabs.com/xpdf
%
% IN:
%   cmd - Command string to be passed into pdftops.
%
% OUT:
%   status - 0 iff command ran without problem.
%   result - Output from pdftops.

% $Id: pdftops.m,v 1.1 2010/10/27 18:14:35 hutter Exp $
% Copyright: Oliver Woodford, 2009

% Call pdftops
[varargout{1:nargout}] = system(sprintf('"%s" %s', xpdf_path, cmd));
return

function path = xpdf_path
% Return a valid path
% Start with the currently set path
path = current_xpdf_path;
% Check the path works
if check_xpdf_path(path)
    return
end
% Check whether the binary is on the path
if ispc
    bin = 'pdftops.exe';
else
    bin = 'pdftops';
end
if check_store_xpdf_path(bin)
    path = bin;
    return
end
% Search the obvious places
if ispc
    path = 'C:\Program Files\xpdf\pdftops.exe';
else
    path = '/usr/local/bin/pdftops';
end
if check_store_xpdf_path(path)
    return
end
% Ask the user to enter the path
while 1
    base = uigetdir('/', 'Pdftops not found. Please select pdftops installation directory.');
    if isequal(base, 0)
        % User hit cancel or closed window
        break;
    end
    base = [base filesep];
    bin_dir = {'', ['bin' filesep], ['lib' filesep]};
    for a = 1:numel(bin_dir)
        path = [base bin_dir{a} bin];
        if exist(path, 'file') == 2
            break;
        end
    end
    if check_store_xpdf_path(path)
        return
    end
end
error('pdftops executable not found.');

function good = check_store_xpdf_path(path)
% Check the path is valid
good = check_xpdf_path(path);
if ~good
    return
end
% Update the current default path to the path found
fname = which(mfilename);
% Read in the file
fh = fopen(fname, 'rt');
fstrm = fread(fh, '*char')';
fclose(fh);
% Find the path
first_sec = regexp(fstrm, '[\n\r]*function path = current_xpdf_path[\n\r]*path = ''', 'end', 'once');
second_sec = first_sec + regexp(fstrm(first_sec+1:end), ''';[\n\r]*return', 'once');
if isempty(first_sec) || isempty(second_sec)
    warning('Path to pdftops executable could not be saved. Enter it manually in pdftops.m.');
    return
end
% Save the file with the path replaced
fh = fopen(fname, 'wt');
fprintf(fh, '%s%s%s', fstrm(1:first_sec), path, fstrm(second_sec:end));
fclose(fh);
return

function good = check_xpdf_path(path)
% Check the path is valid
[good message] = system(sprintf('"%s" -h', path));
% system returns good = 1 even when the command runs (on Windows, anyway)
% Look for something distinct in the help text
good = ~isempty(strfind(message, 'PostScript'));
return

function path = current_xpdf_path
path = 'pdftops.exe';
return

==> raw_data/heatmaps/homogeneity_metric.py <==
#!/bin/python

import sys
import numpy as np

def get_variance_measure(matrix):
    ''' variance measure according to 
        Quantifying Homogeneity of Instance Sets for Algorithm Configuration
        by Marius Schneider and Holger H. Hoos
    '''
    
    #standardize matrix on instances over configurations
    for row_indx in xrange(matrix.shape[0]):
        if np.std(matrix[row_indx]) != 0:
            matrix[row_indx,:] =  (matrix[row_indx] - np.mean(matrix[row_indx])) /  np.std(matrix[row_indx])
        else:
            matrix[row_indx,:] = np.zeros([matrix.shape[1]])
        
    var = []
    for col_indx in xrange(matrix.shape[1]):
        var.append(np.var(matrix[:,col_indx]))
    var = np.mean(var)
    
    print("Variance Measure (M. Schneider et al 2012): %.2f (small values -> homogeneous set)" %(var))

in_fn = sys.argv[1]

matrix = []
with open(in_fn) as fp:
    fp.readline()
    for line in fp:
        line = map(float,map(lambda x: x.replace("\"",""), line.replace("\n","").split(",")[2:]))
        matrix.append(line)

matrix = np.array(matrix)
#print(matrix)        
get_variance_measure(matrix)




==> raw_data/heatmaps/plot_matrix.m <==
function plot_matrix
% %data = csvread('queens_validationObjectiveMatrix-trajectory_incumbents-walltime_noquotes.csv',1,2);


% data = csvread('new_heatmaps/random_confs_cssc/queens/validationObjectiveMatrix-cli-1-walltime-TRAIN.csv',1,2);
% plot_one_matrix(data','queens_heatmap')
% 
% data = csvread('new_heatmaps/random_confs_cssc/labs/validationObjectiveMatrix-cli-1-walltime-TRAIN.csv',1,2);
% plot_one_matrix(data','labs_heatmap')




% data = csvread('new_heatmaps/random_confs_cssc/queens/validationObjectiveMatrix-cli-1-walltime-TRAIN.csv',1,2);
% data_test = csvread('new_heatmaps/random_confs_cssc/queens/validationObjectiveMatrix-cli-1-walltime-TEST.csv',1,2);
% plot_one_matrix([data;data_test]','queens_heatmap_merged_traintest')
% 
% data = csvread('new_heatmaps/random_confs_cssc/labs/validationObjectiveMatrix-cli-1-walltime-TRAIN.csv',1,2);
% data_test = csvread('new_heatmaps/random_confs_cssc/labs/validationObjectiveMatrix-cli-1-walltime-TEST.csv',1,2);
% plot_one_matrix([data;data_test]','labs_heatmap_merged_traintest')




data = csvread('new_heatmaps/random_confs_cssc/queens/validationObjectiveMatrix-cli-1-walltime-TRAIN.csv',1,2);
data_test = csvread('new_heatmaps/random_confs_cssc/queens/validationObjectiveMatrix-cli-1-walltime-TEST.csv',1,2);
plot_one_matrix_two_datasets(data',data_test','queens_traintest')

data = csvread('new_heatmaps/random_confs_cssc/labs/validationObjectiveMatrix-cli-1-walltime-TRAIN.csv',1,2);
data_test = csvread('new_heatmaps/random_confs_cssc/labs/validationObjectiveMatrix-cli-1-walltime-TEST.csv',1,2);
plot_one_matrix_two_datasets(data',data_test','labs_traintest')


function plot_one_matrix_two_datasets(data1,data2,outfilename)

data1 = max(data1, 0.005);
%data1 = min(data1, 300);

data2 = max(data2, 0.005);
%data2 = min(data2, 300);

inst_hardness1 = mean(transform1(data1),1);
[tmp,ind1] = sort(inst_hardness1);
data1 = data1(:,ind1);

all_scores = mean(data1,2);
[tmp,ind2] = sort(all_scores);
data1 = data1(ind2,:);


all_scores2 = mean(data2,2);
figure
h1=loglog(all_scores, all_scores2, '.')
set(h1, 'MarkerSize', 20)
hold on
if strcmp(outfilename, 'queens_traintest')
    h2=loglog(573.8, 704.9, 's');
    set(h2, 'MarkerSize', 13, 'MarkerEdgeColor' , [.1 .1 .1], 'MarkerFaceColor' , [.9 .1 .1]);    
else
    h2=loglog(744.2, 754.5, 's');
    set(h2, 'MarkerSize', 13, 'MarkerEdgeColor' , [.1 .1 .1], 'MarkerFaceColor' , [.9 .1 .1]);    
end
labels{1} = 'random configurations';
labels{2} = 'default configuration';
mini = 60;%min(min(all_scores),min(all_scores2))/1.5;
maxi = 3000;%max(max(all_scores),max(all_scores2))*1.5;
axis([mini,maxi,mini,maxi]);
%set(gca, 'FontSize', 16);
%set(h, 'YLim', [mini-1e-6,maxi+1e-6])
filename_prefix = outfilename;
ylabel('PAR-10 on test set', 'FontSize', 22); 
xlabel('PAR-10 on training set', 'FontSize', 22);
legend([h1,h2], labels, 'Location', 'SouthEast')
saveas(gcf, strcat(filename_prefix,'_scores.fig'));
set(gcf, 'PaperPositionMode', 'auto');
pdf_filename = strcat(filename_prefix,'_scores.png');
set(gcf,'color','w');
if exist(pdf_filename, 'file');
    delete(pdf_filename);
end
export_fig(pdf_filename, '-png');
fprintf(strcat('Saved plot to ', pdf_filename, '\n'));



%train_test_par = [all_scores, all_scores2]

rank_corr = corr(all_scores, all_scores2, 'type', 'Spearman')
[tmp, inds_of_best_train_scores] = sort(all_scores);
inds_of_best_train_scores = inds_of_best_train_scores(1:20);
rank_corr_on_best_train = corr(all_scores(inds_of_best_train_scores), all_scores2(inds_of_best_train_scores), 'type', 'Spearman')


inst_hardness2 = mean(transform(data2),1);
[tmp,ind1_2] = sort(inst_hardness2);
data2 = data2(:,ind1_2);
data2 = data2(ind2,:);

data = [data1, data2];
plot_one_matrix_with_inds(data,outfilename,ind1,ind2)
frac_timeouts = length(find(data(:)>2999))/length(data(:))

function plot_one_matrix(data,outfilename)

data = max(data, 0.005);
%data = min(data, 300);

inst_hardness = mean(transform1(data),1);
[tmp,ind1] = sort(inst_hardness);
data =data(:,ind1);

all_scores = mean(transform1(data),2);
[tmp,ind2] = sort(all_scores);
data = data(ind2,:);

plot_one_matrix_with_inds(data,outfilename,ind1,ind2)

function plot_one_matrix_with_inds(data,outfilename,ind1,ind2)


figure
h=image(transform(data), 'CDataMapping', 'scaled'); 
colormap(gray); 
hold on; 
%title('mean pred matrix'); 
if 0
    ylabel('config (sorted by true goodness)', 'FontSize', 22); 
    xlabel('instance (sorted by true hardness)', 'FontSize', 22);
else
%     if length(ind1) < 100
%         set(gca, 'XTick', [1,length(ind1)], 'XTickLabel', {'easy','hard'})
%     else
%         set(gca, 'XTick', [50,length(ind1)-50], 'XTickLabel', {'easy','hard'})
%     end
%	set(gca, 'XTick', [100,length(ind1)-100,length(ind1)+100,size(data,2)-100], 'XTickLabel', {'easy train','hard train', 'easy test', 'hard test'})
	set(gca, 'XTick', [length(ind1)/2,length(ind1)/2+size(data,2)/2], 'XTickLabel', {'training (sorted)','test (sorted)'})
    if length(ind2) < 100
        set(gca, 'YTick', [1,length(ind2)], 'YTickLabel', {'good','bad'})
    else
        set(gca, 'YTick', [10,length(ind2)-10], 'YTickLabel', {'good','bad'})
    end

    ylabel('configurations', 'FontSize', 22); 
    xlabel('instances', 'FontSize', 22);
end

h=colorbar;
mini = min(min(transform(data)));
maxi = max(max(transform(data)));
set(gca, 'FontSize', 16);
set(h, 'YLim', [mini-1e-6,maxi+1e-6])
filename_prefix = outfilename;
saveas(gcf, strcat(filename_prefix,'.fig'));
set(gcf, 'PaperPositionMode', 'auto');
pdf_filename = strcat(filename_prefix,'.pdf');
if exist(pdf_filename, 'file');
    delete(pdf_filename);
end
export_fig(pdf_filename);
fprintf(strcat('Saved plot to ', pdf_filename, '\n'));

function data = transform1(data)
data=data;

function data = transform(data)
data = log10(data);
%data = data

